Optimized Gradient Tracking for Decentralized Online Learning

This work considers the problem of decentralized online learning, where the goal is to track the optimum of the sum of time-varying functions, distributed across several nodes in a network. The local availability of the functions and their gradients necessitates coordination and consensus among the nodes. We put forth the Generalized Gradient Tracking (GGT) framework that unifies a number of existing approaches, including the state-of-the-art ones. The performance of the proposed GGT algorithm is theoretically analyzed using a novel semidefinite programming-based analysis that yields the desired regret bounds under very general conditions and without requiring the gradient boundedness assumption. The results are applicable to the special cases of GGT, which include various state-of-the-art algorithms as well as new dynamic versions of various classical decentralized algorithms. To further minimize the regret, we consider a condensed version of GGT with only four free parameters. A procedure for offline tuning of these parameters using only the problem parameters is also detailed. The resulting optimized GGT (oGGT) algorithm not only achieves improved dynamic regret bounds, but also outperforms all state-of-the-art algorithms on both synthetic and real-world datasets.

==> codes/GGT.m <==
function [z_kp1,check] = GGT(z_k,M_1,M_2,M_3,M_4,M_5,F,G,n,d,y_data,C_data)
%This function gives the next iterate value of GGT algorithm for considered
%problem
%   Detailed explanation goes here
% inputs
% z_k = [x_km1, s_k, nab_km1]                   vector  (3nd X 1)
% M_1                                           matrix  (n X n)
% M_2                                           matrix  (n X n)
% M_3                                           matrix  (n X n)
% M_4                                           matrix  (n X n)
% M_5                                           matrix  (n X n)
% F                                             vector  (1 X 3n)
% n = number of nodes in the network
% d = dimension of individual node vector x_k   scalar  
% y_data = observation
% C_data = measurement matrix, C^TC>0           matrix  (d X d)
%outputs
% z_kp1 = next iterate vector (state vector)    vector  (3nd X 1)
% check = just to verify the iterate vector(22(c))     vector  zeros(d X 1)

%% defining A B C and D
A=[M_1          M_2      zeros(n,n);
   M_3          M_4         M_5;
   zeros(n,n) zeros(n,n) zeros(n,n) ];

B=[zeros(n,n);
    -M_5;
    eye(n,n)];

C=[M_1 M_2 zeros(n,n)];

D=zeros(n,n);


y_k = kron(C,eye(d))*z_k;
nab = [];
for i=1:n
    i;
    nab = [nab; C_data((i-1)*6+1:i*6,:)'*(C_data((i-1)*6+1:i*6,:)*y_k((i-1)*d+1:i*d,1) - y_data((i-1)*6+1:i*6,1))];
end
u_k = nab;

z_kp1 = kron(A,eye(d))*z_k + kron(B,eye(d))*u_k; 
check = kron(F,eye(d))*z_k ; 
end

==> codes/MH_algo_comm_mat.m <==
function [W,G,d] = MH_algo_comm_mat(p,n)
%DISTRIBUTED METROPOLIS–HASTINGS ALGORITHM
% https://ieeexplore.ieee.org/stamp/stamp.jsp?tp=&arnumber=9239886&tag=1
% input agr : p is the probability of having the connection between nodes, 
% small p implies sparse network 
% n is the number of nodes in the network.
% output arg : W is the doubly stochastic symmetric matrix
% output arg : G is a symmetric matrix representing Graph (1 on connected node, 0 on diagonals)
% output arg : d is the degree of each node (column vector)
for i=1:n
    for j=1:i
        if i==j
            G(i,j)=0;
        else
            G(i,j)=binornd(1,p);
            G(j,i) = G(i,j);
        end
    end
end

for i=1:n
    d(i)=sum(G(i,:)); %degree of each node i
end

for i=1:n
    N(i).node =  find(G(i,:)); %%%% structure n stores the name of nebouring node in field node
end

W=zeros(n,n);
[roG1,colG1] = find(G);
for i=1:length(roG1)
    W(roG1(i),colG1(i)) = 1/max(d(roG1(i)),d(colG1(i)));
end
for i=1:n
    W(i,i) = 1-sum(W(i,:));
end

end

==> codes/fsblty_of_algo.m <==
function [Pf,rho,lmbda1, Cvx_s,t] = fsblty_of_algo(n,d,Mfnl,M_1,M_2,M_3,M_4,M_5,F,G)
% fsblty_of_algo function provides the matrix P and rho for which the
% following SDP is feasible 
% [A'PA - rho^2 P    A'PB            [C  D      [C  D
%  B'PA              B'PB ] + lambda  0  I]' M   0  I] <= 0
% where M is 
% M = [diag({-2 L_i*(L_i*I_d - M_i)^(-1)*M_i}_{i=1:n})          diag({*(L_i*I_d - M_i)^(-1)*(L_i*I_d + M_i)}_{i=1:n})
%       diag({*(L_i*I_d - M_i)^(-1)*(L_i*I_d + M_i)}_{i=1:n})         -2diag({*(L_i*I_d - M_i)^(-1)}_{i=1:n})           ] \in R^(2nd X 2nd)
%   Detailed explanation goes here

%% inputs
% n : Number of nodes in the network
% d : Dimention of optimization variable
% Mfnl : Matrix M of SDP in paper ( equation 25) 
% M_1 to M_5 are matrices defining special case of GGT \in R^(n X n) (will be converted to nd X nd in the function itself)
% F matrices defining special case of GGT \in R^(1 X 3n)
% G matrices defining special case of GGT \in R^(1 X n)

%% Outputs
%Pf : P matrix of SDP \in R^(3nd X 3nd) for minimum rho of given algorithm
%rho : minimum \rho of the considered special case of GGT
%lambda1 : lambda of SDP for above \rho and considered algorithm
%Cvx_s : Status of CVX for all \rho evaluated in the bisection
%t : Condition number of Matrix P


%%
M=Mfnl;

%% defining A B C and D of SDP
A=[M_1          M_2      zeros(n,n);
   M_3          M_4         M_5;
   zeros(n,n) zeros(n,n) zeros(n,n) ];
Af = kron(A,eye(d));


B=[zeros(n,n);
    -M_5;
    eye(n,n)];
Bf = kron(B,eye(d));


C=[M_1 M_2 zeros(n,n)];
Cf = kron(C,eye(d));

D=zeros(n,n);
Df = kron(D,eye(d));

R=null([F G]);
Rf = null(kron([F G],eye(d)));


Cvx_s=strings;

%% feasible SDP parameter finding %%

%% bisection
% bisection is done to find minimum \rho 
% rol : lower limit of the range of rho
% rou : upper limit of the range of rho

rol = 0.1;  %ideally it sholuld be 0 but for getting result fast I have started with it
rou = 1;
num_run = 0;
checki = 0;     %to keep running the bisection algorithm even though rou-rol is small,
                % until we get a feasible point
ro = rol+0.5*(rou-rol);  % starting point
solvi = 0;      % solvi = 1 represents that we get a feasible point

%muu = 5*10^-5;   % As CVX does not take Positive Definite Matrix Condition we 
                % have made the condition of P to be PSD and added muu*I with P, 
                % wherever P is defined in SDP 

%muu = 5*10^-6;

while (rou-rol>10^-7 || checki==0)
 
    num_run=num_run+1;  %just to see the current position of simulation
    ro ;                %to see for which ro value the code is running     


% updated form of SDP to minimize the condition number of P 
     cvx_begin sdp quiet
        variable P(3*n*d,3*n*d) symmetric 
        variables lmbdatelda t
        minimize( t );
        subject to
        P <= t*eye(3*n*d,3*n*d);
        P >= eye(3*n*d,3*n*d);
        X = Rf'*([Af'*P*Af-ro^2*P Af'*P*Bf; Bf'*P*Af Bf'*P*Bf]+ lmbdatelda*[Cf Df; zeros(n*d,3*n*d) eye(n*d)]'*M*[Cf Df; zeros(n*d,3*n*d) eye(n*d,n*d)])*Rf;
        X+X' <= 0
        lmbdatelda>=0
    cvx_end


    %for strongly convex function kronecker product with d can be factored
    %out so use following code with simplified Mfnl ( R^(2n X 2n)) as input
%     cvx_begin sdp quiet
%         variable P(3*n,3*n) symmetric 
%         variables lmbdatelda t
%         minimize( t );
%         subject to
%         P <= t*eye(3*n,3*n);
%         P >= eye(3*n,3*n);
%         X = R'*([A'*P*A-ro^2*P A'*P*B; B'*P*A B'*P*B]+ lmbdatelda*[C D; zeros(n,3*n) eye(n)]'*M*[C D; zeros(n,3*n) eye(n,n)])*R;
%         X+X' <= 0
%         lmbdatelda>=0
%     cvx_end


    s_nan = sum(sum(isnan(P)))>0; % 1 if matrix P contains NAN 
    s_inf = sum(sum(isinf(P)))>0; % 1 if matrix P contains Inf

    if ((strcmp(cvx_status,'Solved')) && (lmbdatelda~=NaN) && (~s_nan) && (~s_inf))  %verifying the condition that we get a feasible point
       rou = ro;            % solved so search in the lower half
       checki = 1;          %to stop if its the last round (as rou-rol is very small)
       solvi = 1            %to check if its getting solved or not
       rho = ro;            %updating Final rho
       lmbda1 = lmbdatelda;   %updating Final lambda
       Cvx_s = [Cvx_s,cvx_status];         % Storing CVX staus 
       Pf = P;
    else 
        rol = ro;      % not solved so search in the upper half
        checki = 0;    %to move on if its still infeasible even if its a last round
    end
    ro = rol + 0.5*(rou-rol);  % updating the mid point

    if num_run>500           % to stop it from going in an infinite loop
        if solvi==0         % if problem is still infeasible
            rho = 1.1;
            lmbda1= lmbdatelda; %value of last round (we can write any random value)
            Cvx_s = [Cvx_s,cvx_status];
            Pf = P;
        end
        break
    end
end 

    
 end



==> codes/fsblty_of_algo_bysopt.m <==
function [outres] = fsblty_of_algo_bysopt(n,d,Mfnl,M_1,M_2,M_3,M_4,M_5,F,G,ro_vec)
% fsblty_of_algo function provides the matrix P and rho for which the
% following SDP is feasible 
% [A'PA - rho^2 P    A'PB            [C  D      [C  D
%  B'PA              B'PB ] + lambda  0  I]' M   0  I] <= 0
% where M is 
% M = [diag({-2 L_i*(L_i*I_d - M_i)^(-1)*M_i}_{i=1:n})          diag({*(L_i*I_d - M_i)^(-1)*(L_i*I_d + M_i)}_{i=1:n})
%       diag({*(L_i*I_d - M_i)^(-1)*(L_i*I_d + M_i)}_{i=1:n})         -2diag({*(L_i*I_d - M_i)^(-1)}_{i=1:n})           ] \in R^(2nd X 2nd)
%   Detailed explanation goes here

%% inputs
% n : Number of nodes in the network
% d : Dimention of optimization variable
% Mfnl : Matrix M of SDP in paper ( equation 25) 
% M_1 to M_5 are matrices defining special case of GGT \in R^(n X n)
% F matrices defining special case of GGT \in R^(1 X 3n)
% G matrices defining special case of GGT \in R^(1 X n)

%% Outputs
%Pf : P matrix of SDP \in R^(3nd X 3nd) for minimum rho of given algorithm
%rho : minimum \rho of the considered special case of GGT
%lambda1 : lambda of SDP for above \rho and considered algorithm
%Cvx_s : Status of CVX for all \rho evaluated in the bisection
%t : Condition number of Matrix P


%%
M=Mfnl;

%% defining A B C and D of SDP
A=[M_1          M_2      zeros(n,n);
   M_3          M_4         M_5;
   zeros(n,n) zeros(n,n) zeros(n,n) ];
Af = kron(A,eye(d));


B=[zeros(n,n);
    -M_5;
    eye(n,n)];
Bf = kron(B,eye(d));


C=[M_1 M_2 zeros(n,n)];
Cf = kron(C,eye(d));

D=zeros(n,n);
Df = kron(D,eye(d));

R=null([F G]);
Rf = null(kron([F G],eye(d)));


Cvx_s=strings;

%% feasible SDP parameter finding %%

%% bisection
% bisection is done to find minimum \rho 
% rol : lower limit of the range of rho
% rou : upper limit of the range of rho

rol = ro_vec(1); 
rou = ro_vec(2);
num_run = 0;
checki = 0;     %to keep running the bisection algorithm even though rou-rol is small,
                % until we get a feasible point
ro = rol+0.5*(rou-rol);  % starting point
solvi = 0;      % solvi = 1 represents that we get a feasible point

%muu = 5*10^-5;   % As CVX does not take Positive Definite Matrix Condition we 
                % have made the condition of P to be PSD and added muu*I with P, 
                % wherever P is defined in SDP 

%muu = 5*10^-6;

while (rou-rol>10^-7 || checki==0)
 
    num_run=num_run+1;  %just to see the current position of simulation
    ro ;                %to see for which ro value the code is running     


% updated form of SDP to minimize the condition number of P 
     cvx_begin sdp quiet
        variable P(3*n*d,3*n*d) symmetric 
        variables lmbdatelda t
        minimize( t );
        subject to
        P <= t*eye(3*n*d,3*n*d);
        P >= eye(3*n*d,3*n*d);
        X = Rf'*([Af'*P*Af-ro^2*P Af'*P*Bf; Bf'*P*Af Bf'*P*Bf]+ lmbdatelda*[Cf Df; zeros(n*d,3*n*d) eye(n*d)]'*M*[Cf Df; zeros(n*d,3*n*d) eye(n*d,n*d)])*Rf;
        X+X' <= 0
        lmbdatelda>=0
    cvx_end


    %for strongly convex function kronecker product with d can be factored
    %out so use following code with simplified Mfnl ( R^(2n X 2n)) as input
%     cvx_begin sdp quiet
%         variable P(3*n,3*n) symmetric 
%         variables lmbdatelda t
%         minimize( t );
%         subject to
%         P <= t*eye(3*n,3*n);
%         P >= eye(3*n,3*n);
%         X = R'*([A'*P*A-ro^2*P A'*P*B; B'*P*A B'*P*B]+ lmbdatelda*[C D; zeros(n,3*n) eye(n)]'*M*[C D; zeros(n,3*n) eye(n,n)])*R;
%         X+X' <= 0
%         lmbdatelda>=0
%     cvx_end


    s_nan = sum(sum(isnan(P)))>0; % 1 if matrix P contains NAN 
    s_inf = sum(sum(isinf(P)))>0; % 1 if matrix P contains Inf

    if ((strcmp(cvx_status,'Solved')) && (lmbdatelda~=NaN) && (~s_nan) && (~s_inf))  %verifying the condition that we get a feasible point
       rou = ro;            % solved so search in the lower half
       checki = 1;          %to stop if its the last round (as rou-rol is very small)
       solvi = 1            %to check if its getting solved or not
       rho = ro;            %updating Final rho
       lmbda1 = lmbdatelda;   %updating Final lambda
       Cvx_s = [Cvx_s,cvx_status];         % Storing CVX staus 
       Pf = P;
    else 
        rol = ro;      % not solved so search in the upper half
        checki = 0;    %to move on if its still infeasible even if its a last round
    end
    ro = rol + 0.5*(rou-rol);  % updating the mid point

    if num_run>500           % to stop it from going in an infinite loop
        if solvi==0         % if problem is still infeasible
            rho = 1.1;
            lmbda1= lmbdatelda; %value of last round (we can write any random value)
            Cvx_s = [Cvx_s,cvx_status];
            Pf = P;
        end
        break
    end
end 
outres.factrfnl = ((rho.*rho)./((1-rho).^2)).*t;
outres.Pf = Pf;
outres.rho = rho;
outres.lmbda1 = lmbda1; 
outres.status = Cvx_s;
outres.t = t;
    
 end



==> codes/hyp_prmtr_tng.m <==
clc
clear all
close all


%% inputs

% network
nodes = 10;
load('network.mat'); %update the path according to your PC

% parametrs of optimization problem (Target tracking via least-squares)
trgt = 3;
dim = 2*trgt; %dimension of the optimization variable

load('Problem.mat'); %%update the path according to your PC

% Algorithm
ratio = [0.1:0.1:2];  % algorithm parameter is defined as ratio*(1/L) 

%% Matrix formulation

L1 = L_mat;
M1 = mu_mat;

M = [-2*(L1*M1), L1 + M1 ;      %for strongly convex function
      L1 + M1, -2*eye(nodes)];

L =  (1/nodes)*sum(sum(L_mat));
mu = (1/nodes)*sum(sum(mu_mat));

%%% finding P with min rho for DEXTRA algorithm %%%


for i=1:length(ratio)
    i
    
    %DEXTRA
    DExeta = ratio(i)/L;
    M_1=zeros(nodes,nodes);
    M_2=eye(nodes);
    M_3=-0.5*(eye(nodes)+W);
    M_4= (eye(nodes)+W);
    M_5= DExeta*eye(nodes);
    F=[-1*ones(1,nodes) 1*ones(1,nodes) DExeta*ones(1,nodes)];
    G=zeros(1,nodes);
   [DExc_mat(i).P, DExcrho(i),DExclmbda1(i), DExc_cvx(i).s, DExc_t(i)] = fsblty_of_algo(nodes,dim,M,M_1,M_2,M_3,M_4,M_5,F,G); 
                                                                 % please first update the function code for strongly convex case
                                                                 % by uncommenting the corresponding part of the function
                                                             
    %DGT
    DGTeta = ratio(i)/L;
    M_1 = W;
    M_2 = W;
    M_3 = zeros(nodes);
    M_4 = W;
    M_5 = DGTeta*eye(nodes);
    F   = [zeros(1,nodes) 1*ones(1,nodes) DGTeta*ones(1,nodes)];
    G   = zeros(1,nodes);
    [DGTc_mat(i).P,DGTcrho(i),DGTclmbda1(i), DGTc_cvx(i).s, DGTc_t(i)] = fsblty_of_algo(nodes,dim,M,M_1,M_2,M_3,M_4,M_5,F,G);
 
end


%saving factor

DExrho = DExcrho;
DExfactrfnl = ((DExrho.*DExrho)./((1-DExrho).^2)).*DExc_t;
DExtuned_eta = ratio(find(DExfactrfnl==min(DExfactrfnl)))/L;


DGTrho = DGTcrho;
DGTfactrfnl = ((DGTrho.*DGTrho)./((1-DGTrho).^2)).*DGTc_t;
DGTtuned_eta = ratio(find(DGTfactrfnl==min(DGTfactrfnl)))/L;

fname = sprintf('Tuned_hyp_par');
save(fname) 


% for making rho less than 1



% %% plotting figure
% 
% str = '#D95319';
% color1 = sscanf(str(2:end),'%2x%2x%2x',[1 3])/255;
% 
% 
% %plotting rho for all algorithms
% figure(1)
% plot(ratio,DExrho,"Color",'r','linewidth',2);
% xlabel('stepsize(\eta)*L','FontSize',12,'FontWeight','bold')
% ylabel('\rho','FontSize',12,'FontWeight','bold')
% hold on
% plot(ratio,DNsrho,"Color",'g','linewidth',2);
% plot(ratio,DPGPrho,"Color",'c','linewidth',2);
% plot(ratio,DGErho,"Color",'m','linewidth',2);
% plot(ratio,DATrho,"Color",'y','linewidth',2);
% plot(ratio,DGTrho,"Color",'b','linewidth',2);
% plot(ratio,DooGTrho,"Color",color1,'linewidth',2);
% plot(ratio,oGGTrho,"Color",'k','linewidth',2);
% legend('DEXTRA','DNIDS','DPGPDA','DGE','DATCGT','DGT','DOOGT','oGGT','Fontsize',10,'Fontweight','bold');
% grid on






==> codes/oGGT_paramtr.m <==
clc
clear all
close all


nodes = 10; 
load('network.mat'); %update the path according to your PC
% parametrs of optimization problem (Target tracking via least-squares)
trgt = 3;
dim = 2*trgt; %dimension of the optimization variable

load('Problem.mat'); %%update the path according to your PC
load('Tuned_hyp_par.mat'); %%update the path according to your PC

%% Matrix formulation

L1 = L_mat;
M1 = mu_mat;

M = [-2*(L1*M1), L1 + M1 ;      %for strongly convex function
      L1 + M1, -2*eye(nodes)];

L =  (1/nodes)*sum(sum(L_mat));
mu = (1/nodes)*sum(sum(mu_mat));


fac=1; %to vary the range of parameters
alpha = optimizableVariable('al',[0,1]*fac,'Type','real');
beta  = optimizableVariable('be',[0,1]*fac,'Type','real');
gama  = optimizableVariable('ga',[0,1]*fac,'Type','real');
delta = optimizableVariable('de',[0,1]*fac,'Type','real');


M_1= W;
M_2= @(x)x.al*eye(nodes)+x.be*W;
M_3= zeros(nodes);
M_4= W;
M_5= @(x)x.ga*eye(nodes)+x.de*W;
F=@(x)[zeros(1,nodes) 1*ones(1,nodes) ones(1,nodes)*M_5(x)];
G=zeros(1,nodes);

fun = @(x)(fsblty_of_algo_bysopt(nodes,dim,M,M_1,M_2(x),M_3,M_4,M_5(x),F(x),G,[0.6 1]).rho);
results = bayesopt(fun,[alpha,beta,gama,delta],'MaxObjectiveEvaluations',1000)


==> codes/target_tracking_regret_all.m <==
clc
clear all
close all

seed = 1.1;
rng(seed);

nodes = 10;
load('network.mat'); %update the path according to your PC

% parametrs of optimization problem (Target tracking via least-squares)
trgt = 3;
dim = 2*trgt; %dimension of the optimization variable

load('Problem.mat'); %%update the path according to your PC
load('Tuned_hyp_par.mat'); %%update the path according to your PC

max_t = 10000;

amp_min = [0.4 0.4 0.4]; 
amp_max = [0.8 0.8 0.8];

f = [100 100 100]; %input('Please enter the sampling frequency of the system in Hz : ');

prdcty = [50 50 50]; %input('Please enter the preodicity of each signal in sec in a row vector : ');


%% Utilizing stepsize which gives minimum rho

DExeta1 = DExtuned_eta; 
DNseta1 = DNstuned_eta;
DPGPc1 = DPGPtuned_eta; 
DGEeta1 = DGEtuned_eta; 
DATCGTeta1 = DATtuned_eta;  
DGTeta1 =  DGTtuned_eta; 
DooGTeta1 =  DooGTtuned_eta;

% for oGGT
alpha =  3.0525/L; 
beta =   20.1284/L; 
gamma =  0.7934/L; 
delta =  4.1387/L; 


%% data generation
x_data = zeros(2*trgt,max_t+1);
y_data = zeros(4*nodes,max_t+1);    

[x_star,y_d] = trgt_trckng_dataGen(nodes,trgt,amp_min,amp_max,prdcty,f,1:max_t+1,C_data);
x_data = x_star;
y_data = y_d;


%% runnig algorithm for each timestep
ts=0;

%x_zero = rand(2*trgt*nodes,1);  %can have random initialization also
x_zero = zeros(2*trgt*nodes,1);  % Just to replicate the results

nab = [];
for i=1:nodes
    nab = [nab; C_data((i-1)*6+1:i*6,:)'*(C_data((i-1)*6+1:i*6,:)*x_zero((i-1)*2*trgt+1:i*2*trgt,1) - y_data((i-1)*6+1:i*6,1))];
end
nab_zero = nab;


%Defining_initial_vectors
x_kp1 = x_zero - DExeta1*nab_zero;
x_k = x_zero;
DExz_kp1 = [x_k ; x_kp1; nab_zero];                %inital vector for DEXTRA

x_kp1 = x_zero - DNseta1*nab_zero;
x_k = x_zero;
DNsz_kp1 = [x_k ; x_kp1; nab_zero];                %inital vector for DNIDS


x_kp1 = x_zero - 0.5*(DPGPc1)*inv(kron(diag(d),eye(2*trgt)))*nab_zero;
x_k = x_zero;
DPGPz_kp1 = [x_k; x_kp1; nab_zero];                %inital vector for DPGPDA

DGEz_kp1 = [x_zero; -nab_zero; nab_zero];          %inital vector for DGT

DATCGTz_kp1 = [x_zero; -nab_zero; nab_zero];       %inital vector for DATCGT

DGTz_kp1 = [x_zero; -DGTeta1*nab_zero; nab_zero];   %inital vector for DGT

DooGTz_kp1 = [x_zero; -nab_zero; nab_zero];       %inital vector for DOO-GT

DGTgenz_kp1 = [x_zero; -(gamma+delta)*nab_zero; nab_zero];      %inital vector for oGGT

for ts=1:max_t
    ts
    %DEXTRA
    M_1=zeros(nodes,nodes);
    M_2=eye(nodes);
    M_3=-0.5*(eye(nodes)+W);
    M_4= 1*(eye(nodes)+W);
    M_5= DExeta1*eye(nodes);
    F=[-1*ones(1,nodes) 1*ones(1,nodes) DExeta1*ones(1,nodes)];
    G=zeros(1,nodes);
    %%% updating algorithm 
    DExz_k = DExz_kp1;
    [DExz_kp1,check] = GGT(DExz_k,M_1,M_2,M_3,M_4,M_5,F,G,nodes,2*trgt,y_data(:,ts+1),C_data);
    DEx_x_iter(ts,:) = DExz_kp1(1:6*nodes); %all node all signals
    


    %DNIDS
    M_1=zeros(nodes,nodes);
    M_2=eye(nodes);
    M_3=-0.5*(eye(nodes)+W);
    M_4= (eye(nodes)+W);
    M_5= DNseta1*0.5*(eye(nodes)+W);
    F=[-1*ones(1,nodes) 1*ones(1,nodes) DNseta1*ones(1,nodes)];
    G=zeros(1,nodes);
    %%% updating algorithms 
    DNsz_k = DNsz_kp1;
    [DNsz_kp1,check] = GGT(DNsz_k,M_1,M_2,M_3,M_4,M_5,F,G,nodes,2*trgt,y_data(:,ts+1),C_data);
    DNs_x_iter(ts,:) = DNsz_kp1(1:6*nodes);  %all node all signals



    %DPGPDA
    M_1=zeros(nodes,nodes);
    M_2=eye(nodes);
    M_3=-0.5*(eye(nodes)+Z_DPGP);
    M_4= eye(nodes)+Z_DPGP;
    M_5= 0.5*(DPGPc1)*inv(diag(d));
    F=[-1*ones(1,nodes) 1*ones(1,nodes) 0.5*(DPGPc1)*ones(1,nodes)];
    G=zeros(1,nodes);
    %%% updating algorithms 
    DPGPz_k = DPGPz_kp1;
    [DPGPz_kp1,check] = GGT(DPGPz_k,M_1,M_2,M_3,M_4,M_5,F,G,nodes,2*trgt,y_data(:,ts+1),C_data);
    DPGPDA_x_iter(ts,:) = DPGPz_kp1(1:6*nodes); %all node all signals


    
   % DGE
    M_1=W;
    M_2= DGEeta1*eye(nodes);
    M_3=zeros(nodes);
    M_4= W;
    M_5= eye(nodes);
    F=[zeros(1,nodes) 1*ones(1,nodes) ones(1,nodes)];
    G=zeros(1,nodes);
    %%% updating algorithms
    DGEz_k = DGEz_kp1;
    [DGEz_kp1,check] = GGT(DGEz_k,M_1,M_2,M_3,M_4,M_5,F,G,nodes,2*trgt,y_data(:,ts+1),C_data);
    DGE_x_iter(ts,:) = DGEz_kp1(1:6*nodes); %all node all signals


    %DATCGT
    M_1=W;
    M_2=DATCGTeta1 * W;
    M_3=zeros(nodes);
    M_4= W;
    M_5= W;
    F=[zeros(1,nodes) 1*ones(1,nodes) ones(1,nodes)];
    G=zeros(1,nodes);
    %%% updating algorithms
    DATCGTz_k = DATCGTz_kp1;
    [DATCGTz_kp1,check] = GGT(DATCGTz_k,M_1,M_2,M_3,M_4,M_5,F,G,nodes,2*trgt,y_data(:,ts+1),C_data);
    DATCGT_x_iter(ts,:) = DATCGTz_kp1(1:6*nodes); %all node all signals


   %DGT
    M_1=W;
    M_2=W;
    M_3=zeros(nodes);
    M_4= W;
    M_5= DGTeta1*eye(nodes);
    F=[zeros(1,nodes) 1*ones(1,nodes) DGTeta1*ones(1,nodes)];
    G=zeros(1,nodes);
    %%% updating algorithms
    DGTz_k = DGTz_kp1;
    [DGTz_kp1,check] = GGT(DGTz_k,M_1,M_2,M_3,M_4,M_5,F,G,nodes,2*trgt,y_data(:,ts+1),C_data);
    DGT_x_iter(ts,:) = DGTz_kp1(1:6*nodes); %all node all signals

   % DooGT
    M_1=W;
    M_2=DooGTeta1*W;
    M_3=zeros(nodes);
    M_4= W;
    M_5= eye(nodes);
    F=[zeros(1,nodes) 1*ones(1,nodes) 1*ones(1,nodes)];
    G=zeros(1,nodes);
    %%% updating algorithms
    DooGTz_k = DooGTz_kp1;
    [DooGTz_kp1,check] = GGT(DooGTz_k,M_1,M_2,M_3,M_4,M_5,F,G,nodes,2*trgt,y_data(:,ts+1),C_data);
    DooGT_x_iter(ts,:) = DooGTz_kp1(1:6*nodes); %all node all signals
    
    % opt-GGT
    M_1=W;
    M_2= alpha*eye(nodes)+ beta*W;
    M_3= zeros(nodes);
    M_4= W;
    M_5= gamma*eye(nodes) + delta*W;
    F=[zeros(1,nodes) 1*ones(1,nodes) ones(1,nodes)*M_5];
    G=zeros(1,nodes);
    %%% updating algorithms
    DGTgenz_k = DGTgenz_kp1;
    [DGTgenz_kp1,check] = GGT(DGTgenz_k,M_1,M_2,M_3,M_4,M_5,F,G,nodes,2*trgt,y_data(:,ts+1),C_data);
    DGTgen_x_iter(ts,:) = DGTgenz_kp1(1:6*nodes);  %all node all signals
end

%% finding Regret

%DEXTRA
fn_diff_DEx=zeros(max_t,1);
for j=1:nodes
    for k=1:max_t
        fn_diff_DEx(k) = fn_diff_DEx(k) + 0.5*norm(C_data*DEx_x_iter(k,(j-1)*2*trgt+1:j*2*trgt)'-y_data(:,k+1));
    end
end
fn_diff_DEx = (1/nodes)*fn_diff_DEx;

for k=1:max_t
    f_star(k) = 0.5*norm(C_data*x_data(:,k+1)-y_data(:,k+1));
end

Reg_K_DEx(1)=fn_diff_DEx(1);
for i=2:max_t
    Reg_K_DEx(i)=fn_diff_DEx(i)+Reg_K_DEx(i-1);
end



%DNIDS
fn_diff_DNs=zeros(max_t,1);
for j=1:nodes
    for k=1:max_t
        fn_diff_DNs(k) = fn_diff_DNs(k) + 0.5*norm(C_data*DNs_x_iter(k,(j-1)*2*trgt+1:j*2*trgt)'-y_data(:,k+1));
    end
end
fn_diff_DNs = (1/nodes)*fn_diff_DNs;

Reg_K_DNs(1)=fn_diff_DNs(1);
for i=2:max_t
    Reg_K_DNs(i)=fn_diff_DNs(i)+Reg_K_DNs(i-1);
end


%DPGPDA
fn_diff_DPGPDA=zeros(max_t,1);
for j=1:nodes
    for k=1:max_t
        fn_diff_DPGPDA(k) = fn_diff_DPGPDA(k) + 0.5*norm(C_data*DPGPDA_x_iter(k,(j-1)*2*trgt+1:j*2*trgt)'-y_data(:,k+1));
    end
end
fn_diff_DPGPDA = (1/nodes)*fn_diff_DPGPDA;

Reg_K_DPGPDA(1)=fn_diff_DPGPDA(1);
for i=2:max_t
    Reg_K_DPGPDA(i)=fn_diff_DPGPDA(i)+Reg_K_DPGPDA(i-1);
end

%DGE
fn_diff_DGE=zeros(max_t,1);
for j=1:nodes
    for k=1:max_t
        fn_diff_DGE(k) = fn_diff_DGE(k) + 0.5*norm(C_data*DGE_x_iter(k,(j-1)*2*trgt+1:j*2*trgt)'-y_data(:,k+1));
    end
end
fn_diff_DGE = (1/nodes)*fn_diff_DGE;

Reg_K_DGE(1)=fn_diff_DGE(1);
for i=2:max_t
    Reg_K_DGE(i)=fn_diff_DGE(i)+Reg_K_DGE(i-1);
end

%DATCGT
fn_diff_DATCGT=zeros(max_t,1);
for j=1:nodes
    for k=1:max_t
        fn_diff_DATCGT(k) = fn_diff_DATCGT(k) + 0.5*norm(C_data*DATCGT_x_iter(k,(j-1)*2*trgt+1:j*2*trgt)'-y_data(:,k+1));
    end
end
fn_diff_DATCGT = (1/nodes)*fn_diff_DATCGT;

Reg_K_DATCGT(1)=fn_diff_DATCGT(1);
for i=2:max_t
    Reg_K_DATCGT(i)=fn_diff_DATCGT(i)+Reg_K_DATCGT(i-1);
end

%DGT
fn_diff_DGT=zeros(max_t,1);
for j=1:nodes
    for k=1:max_t
        fn_diff_DGT(k) = fn_diff_DGT(k) + 0.5*norm(C_data*DGT_x_iter(k,(j-1)*2*trgt+1:j*2*trgt)'-y_data(:,k+1));
    end
end
fn_diff_DGT = (1/nodes)*fn_diff_DGT;

Reg_K_DGT(1)=fn_diff_DGT(1);
for i=2:max_t
    Reg_K_DGT(i)=fn_diff_DGT(i)+Reg_K_DGT(i-1);
end

%DooGT
fn_diff_DooGT=zeros(max_t,1);
for j=1:nodes
    for k=1:max_t
        fn_diff_DooGT(k) = fn_diff_DooGT(k) + 0.5*norm(C_data*DooGT_x_iter(k,(j-1)*2*trgt+1:j*2*trgt)'-y_data(:,k+1));
    end
end
fn_diff_DooGT = (1/nodes)*fn_diff_DooGT;

Reg_K_DooGT(1)=fn_diff_DooGT(1);
for i=2:max_t
    Reg_K_DooGT(i)=fn_diff_DooGT(i)+Reg_K_DooGT(i-1);
end

%oGGT
fn_diff_DGTgen=zeros(max_t,1);
for j=1:nodes
    for k=1:max_t
        fn_diff_DGTgen(k) = fn_diff_DGTgen(k) + 0.5*norm(C_data*DGTgen_x_iter(k,(j-1)*2*trgt+1:j*2*trgt)'-y_data(:,k+1));
    end
end
fn_diff_DGTgen = (1/nodes)*fn_diff_DGTgen;

Reg_K_DGTgen(1)=fn_diff_DGTgen(1);
for i=2:max_t
    Reg_K_DGTgen(i)=fn_diff_DGTgen(i)+Reg_K_DGTgen(i-1);
end


%% Plotting Results 
% Convert color code to 1-by-3 RGB array (0~1 each)
str = '#D95319';
color1 = sscanf(str(2:end),'%2x%2x%2x',[1 3])/255;

figure(2)
plot(ratio,DExrho,"Color",'r','linewidth',2);
xlabel('stepsize(\eta)*L','FontSize',12,'FontWeight','bold')
ylabel('\rho','FontSize',12,'FontWeight','bold')
hold on
plot(ratio,DNsrho,"Color",'g','linewidth',2);
plot(ratio,DPGPrho,"Color",'c','linewidth',2);
plot(ratio,DGErho,"Color",'m','linewidth',2);
plot(ratio,DATrho,"Color",'y','linewidth',2);
plot(ratio,DGTrho,"Color",'b','linewidth',2);
plot(ratio,DooGTrho,"Color",color1,'linewidth',2);
plot(ratio,oGGTrho,'--',"Color",'k','linewidth',2);
legend('DEXTRA','DNIDS','DPGPDA','DGE','DATCGT','DGT','DOOGT','oGGT','FontSize',10,'FontWeight','bold');
grid on




% Convert color code to 1-by-3 RGB array (0~1 each)
str = '#D95319';
color1 = sscanf(str(2:end),'%2x%2x%2x',[1 3])/255;

figure(3)
semilogy(1:max_t, Reg_K_DEx,'linewidth',2,"color",'r')
grid on
xlabel('K (iterations)','FontSize',14,'FontWeight','bold')
ylabel('Reg^K','FontSize',14,'FontWeight','bold')
hold on 
semilogy(1:max_t, Reg_K_DNs,'linewidth',2,"color",'g')
semilogy(1:max_t, Reg_K_DPGPDA,'linewidth',2,"color",'c')
semilogy(1:max_t, Reg_K_DGE,'linewidth',2,"color",'m')
semilogy(1:max_t, Reg_K_DATCGT,'linewidth',2,"color",'y')
semilogy(1:max_t, Reg_K_DGT,'linewidth',2,"color",'b')
semilogy(1:max_t, Reg_K_DooGT,'linewidth',2,"color",color1)
semilogy(1:max_t, Reg_K_DGTgen,'linewidth',2,"color",'k')
legend('DEXTRA','DNIDS','DPGPDA','DGE','DATCGT','DGT','DOOGT','oGGT','FontSize',10,'FontWeight','bold');



==> codes/trgt_trckng_dataGen.m <==
function [x_star,y_t] = trgt_trckng_dataGen(nodes,targets,amp_min,amp_max,periodicity,frequency,timestamp,C)
%UNTITLED3 Summary of this function goes here
%this function generates the data of target tracking example present in the following
%paper
%   Detailed explanation goes here
% seed = seed required for the genration of random variables    scalar
% nodes(n) = number of nodes in the network                     scalar
% targets(tr) = number of moving targets                        scalar
% amp_min = min value of the amplitude of targets               vector (1Xtr)
% amp_max = max value of amplitude                              vector (1Xtr)
% periodicity = periodicity of the signals to be tracked(sec)   vector (1Xtr)  
% frequency = sampling frequency  (Hz)                          vector (1Xtr)
% timestamp = which sample number                               scalar
% C= measurement matrix, C^TC>0                                 vector (2.trX2.tr)
%just keep in mind that p./f = n times ones(1 X tr) 



x_star=[];
for i=1:targets
    %A and phi are constant withrespect to time
    A =  amp_min(1,i) + (amp_max(1,i)-amp_min(1,i)).*rand(1,1);
    phi = pi.*rand(1,1);
    x_star = [x_star; A*sin(2*pi*(1/(frequency(1,i)* periodicity(1,i)))*timestamp + phi*ones(1,length(timestamp))); 
        2*pi/periodicity(1,i)*A*cos(2*pi*(1/(frequency(1,i)* periodicity(1,i)))*timestamp + phi*ones(1,length(timestamp)))];
end

y_t = C*x_star;

end
